FlooNoC: A 645 Gbps/link 0.15 pJ/B/hop Open-Source NoC with Wide Physical Links and End-to-End AXI4 Parallel Multi-Stream Support

The new generation of domain-specific AI accelerators is characterized by rapidly increasing demands for bulk data transfers, as opposed to small, latency-critical cache line transfers typical of traditional cache-coherent systems. In this paper, we address this critical need by introducing the FlooNoC Network-on-Chip (NoC), featuring very wide, fully Advanced eXtensible Interface (AXI4) compliant links designed to meet the massive bandwidth needs at high energy efficiency. At the transport level, non-blocking transactions are supported for latency tolerance. Additionally, a novel end-to-end ordering approach for AXI4, enabled by a multi-stream capable Direct Memory Access (DMA) engine simplifies network interfaces and eliminates inter-stream dependencies. Furthermore, dedicated physical links are instantiated for short, latency-critical messages. A complete end-to-end reference implementation in 12nm FinFET technology demonstrates the physical feasibility and power performance area (PPA) benefits of our approach. Utilizing wide links on high levels of metal, we achieve a bandwidth of 645 Gbps per link and a total aggregate bandwidth of 103 Tbps for an 8x4 mesh of processors cluster tiles, with a total of 288 RISC-V cores. The NoC imposes a minimal area overhead of only 3.5% per compute tile and achieves a leading-edge energy efficiency of 0.15 pJ/B/hop at 0.8 V. Compared to state-of-the-art NoCs, our system offers three times the energy efficiency and more than double the link bandwidth. Furthermore, compared to a traditional AXI4-based multi-layer interconnect, our NoC achieves a 30% reduction in area, corresponding to a 47% increase in GFLOPSDP within the same floorplan.

==> scripts/area_from_report.py <==
#!/usr/bin/env python

import argparse

GF12_KGE_FACTOR = 0.121

def main():

    parser = argparse.ArgumentParser(description='Extract area from report')
    parser.add_argument('report', type=argparse.FileType('r'), help='Report file')
    args = parser.parse_args()

    areas = {
        "SPM": 0,
        "Compute Cores": 0,
        "DMA": 0,
        "WideXbar": 0,
        "Router": 0,
        "Chimney": 0,
        "Cluster": 0,
        "Tile": 0,
    }

    with open(args.report.name, 'r') as f:
        # Process each line
        for line in f.readlines():

            # Split the line into components
            parts = line.split()

            # Extract the second column (assuming it is the second element after split)
            if len(parts) > 1:
                try:
                    if "gen_tcdm_super_bank" in parts[0]:
                        areas['SPM'] += float(parts[1])
                    elif parts[0].endswith("i_cluster_i_axi_dma_xbar"):
                        areas['WideXbar'] += float(parts[1])
                    elif parts[0].endswith("gen_dma_i_idma_inst64_top"):
                        areas['DMA'] += float(parts[1])
                    elif parts[0].endswith("i_chimney"):
                        areas['Chimney'] += float(parts[1])
                    elif parts[0].endswith("i_router"):
                        areas['Router'] += float(parts[1])
                    elif parts[0].endswith("i_cluster"):
                        areas['Cluster'] += float(parts[1])
                    elif parts[0].endswith("tile"):
                        areas['Tile'] += float(parts[1])
                except ValueError:
                    print(f"Skipping line due to error in conversion to float: {line}")

    areas['Interconnect'] = areas['WideXbar'] + areas['Router'] + areas['Chimney']
    areas['NoC'] = areas['Router'] + areas['Chimney']
    areas['Compute Cores'] = areas['Cluster'] - areas['SPM'] - areas['DMA'] - areas['WideXbar']

    for k, v in areas.items():
        areas[k] = v / GF12_KGE_FACTOR / 1000

    # Print the result
    print(areas)



if __name__ == '__main__':
    main()


==> scripts/breakdown_plot.py <==
#!/usr/bin/env python
# Copyright 2023 ETH Zurich and University of Bologna.
# Solderpad Hardware License, Version 0.51, see LICENSE for details.
# SPDX-License-Identifier: SHL-0.51
#
# Author: Tim Fischer <fischeti@iis.ee.ethz.ch>

import matplotlib.path as mpath
import matplotlib.patches as mpatches
import matplotlib.pyplot as plt

from plot_params import *

data = [
    {
    'name' : 'power',
    'si_unit' : 'mW',
    'fmt': '{:.1f}',
    'bars': [
        {'labels': ['Compute Cores', 'SPM', 'Interconnect', 'DMA'],
        # 'values': [93.5174, 27.5, 9.7406, 6.071], # best
        'values': [85.3949, 23.0, 13.0151, 6.290], # conseq
        # 'values': [103.0295, 25.1, 43.6035, 9.467], # half
        # 'values': [117.096, 25.5, 79.704, 13.1], # worst
        'colors': [PULPRedVeryLight, PULPBlueVeryLight, PULPGreen, PULPOrangeLight],
        'label_offset': [0, -0.1, -0.05, 0.05]},
        {'labels': ['NoC', 'AxiXbar'],
        # 'values': [5.9006, 3.840], # best
        'values': [7.3161, 5.699], # conseq
        # 'values': [20.3035, 23.3], # half
        # 'values': [36.004, 43.7], # worst
        'colors': [PULPGreen, PULPGreenLight],
        'parent': "Interconnect"},
        {'labels': ['NI', 'Router'],
        # 'values': [0.2046, 5.696], # best
        'values': [0.2031, 7.113], # conseq
        # 'values': [0.2035, 20.1], # half
        # 'values': [0.2040, 35.8], # worst
        'colors': [PULPPurple, PULPGreen],
        'parent': "NoC"}]
    },
    {
    'name' : 'area',
    'si_unit' : 'kGE',
    'fmt': '{:.0f}',
    'bars': [
        {'labels': ['Compute Cores', 'SPM', 'Interconnect', 'DMA'],
        'values': [3558.1589752066116, 1372.2084876033057, 386.97103305785123, 297.21404958677687],
        'colors': [PULPRedVeryLight, PULPBlueVeryLight, PULPGreen, PULPOrangeLight],
        'label_offset': [0, -0.1, -0.05, 0.05]},
        {'labels': ['NoC', 'AxiXbar'],
        'values': [195.89388429752069, 191.07714876033057],
        'colors': [PULPGreen, PULPGreenLight],
        'parent': "Interconnect"},
        {'labels': ['NI', 'Router'],
        'values': [28.24532231404959, 167.64856198347107],
        'colors': [PULPPurple, PULPGreen],
        'parent': "NoC"}]
    }
]

for i in data:
    for bar in i['bars']:
        bar['total'] = sum(bar['values'])
        bar['norm_values'] = [x / bar['total'] for x in bar['values']]
        bar['left'] = [sum(bar['norm_values'][:j]) for j, v in enumerate(bar['norm_values'])]
        bar['right'] = [sum(x) for x in zip(bar['left'], bar['norm_values'])]
        if 'label_offset' not in bar:
            bar['label_offset'] = [0] * len(bar['labels'])
        if 'label_offset_y' not in bar:
            bar['label_offset_y'] = [0] * len(bar['labels'])
        if 'value_offset' not in bar:
            bar['value_offset'] = [0] * len(bar['labels'])


def curve_bewtween_points(p1, p2, curve_height=0.5):
    curve_height = - curve_height if p2[1] < p1[1] else curve_height
    path_area = [
        (mpath.Path.CURVE4, (p1[0], p1[1] + curve_height)),
        (mpath.Path.CURVE4, (p2[0], p2[1] - curve_height)),
        (mpath.Path.CURVE4, p2)
        ]
    return path_area

bar_height = 0.3

for entry in data:

    name = entry['name']
    si_unit = entry['si_unit']
    bars = entry['bars']
    fmt = entry['fmt']

    fig, ax = plt.subplots(figsize=(7, 1.3*len(bars)))
    ax.invert_yaxis()
    ax.xaxis.set_visible(False)
    ax.set_xlim(0, 1)

    for i, bar in enumerate(bars):
        for j in range(len(bar['labels'])):
            label = bar['labels'][j]
            value = bar['values'][j]
            norm_value = bar['norm_values'][j]
            color = bar['colors'][j]
            left = bar['left'][j]
            label_offset = bar['label_offset'][j]
            label_offset_y = bar['label_offset_y'][j]
            value_offset = bar['value_offset'][j]
            # Plot bars
            ax.barh(i, norm_value, color=color, left=left, height=bar_height)
            # Plot total value
            ax.text(1.02, i, fmt.format(bar['total']), ha='left', va='center', color='black', fontsize=14, weight='bold')
            # Plot labels
            ax.text(left + norm_value/2 + label_offset, i-1.1*bar_height - label_offset_y, label, ha='center', va='center', color='black', fontsize=14, weight='bold')
            # Plot norm_values below bars
            perc_number = value/bars[0]['total']*100
            perc_fmt = f"{perc_number:.1f}" if perc_number < 10 else f"{perc_number:.0f}"
            ax.text(left + norm_value/2 + value_offset, i+1.1*bar_height, fmt.format(value), ha='center', va='center', color='black', fontsize=14, weight='bold')
            ax.text(left + norm_value/2 + value_offset, i+1.1*1.5*bar_height, perc_fmt, ha='center', va='center', color='black', fontsize=12)
            # Plot ticks to labels and values
            ax.plot([left + norm_value/2, left + norm_value/2 + label_offset],
                    [i-1.2*bar_height/2, i-1.7*bar_height/2 - label_offset_y],
                    color='black', linewidth=0.5)
            ax.plot([left + norm_value/2, left + norm_value/2 + value_offset],
                    [i+1.2*bar_height/2, i+1.4*bar_height/2],
                    color='black', linewidth=0.5)
            # Plot separation lines
            if left != 0:
                ax.plot([left, left],
                        [i-bar_height/2, i+bar_height/2],
                        color='white', linewidth=1.5, linestyle='dotted')

        # Plot shades
        if 'parent' in bar:
            parent_index = bars[i-1]['labels'].index(bar['parent'])
            Path = mpath.Path
            path_area = [(Path.MOVETO, (bars[i-1]['left'][parent_index], (i-1)+bar_height/2))]
            path_area += [(Path.LINETO, (bars[i-1]['right'][parent_index], (i-1)+bar_height/2))]
            path_area += curve_bewtween_points((bars[i-1]['right'][parent_index], (i-1)+bar_height/2), (1, i-bar_height/2))
            path_area += [(Path.LINETO, (0, i-bar_height/2))]
            path_area += curve_bewtween_points((0, i-bar_height/2), (bars[i-1]['left'][parent_index], (i-1)+bar_height/2))
            path_area += [(Path.CLOSEPOLY, (bars[i-1]['left'][parent_index], i-1+bar_height/2))]
            codes, verts = zip(*path_area)
            path = mpath.Path(verts, codes)
            patch = mpatches.PathPatch(path, color=PULPGrayLight, fill=True, linewidth=0, alpha=0.4)
            ax.add_patch(patch)

        # Plot Units
        ax.text(1.04, len(bars)-1+0.2, si_unit, ha='center', va='center', color='black', fontsize=14, weight='bold')
        ax.text(1.04, len(bars)-1+0.35, '%', ha='center', va='center', color='black', fontsize=12)

    plt.axis('off')
    plt.savefig(f'../figures/{name}_breakdown.pdf', bbox_inches='tight')
    # plt.show()


==> scripts/dma_overhead_plot.py <==
# Copyright 2024 ETH Zurich and University of Bologna
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     https://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt

from plot_params import *

# Sample data
data = {
    'NI': [281, 25, 25, 25],
    'DMA': [103, 77, 151, 299],
    'AXI Xbar': [78, 78, 103, 157],
    'configuration': ['RoB', '1ch & RoB-less', '2ch & RoB-less', '4ch & RoB-less']
}

df = pd.DataFrame(data)
df['NI + DMA'] = df['NI'] + df['DMA']
df['total'] = df['NI'] + df['DMA'] + df['AXI Xbar']

# Initialize the matplotlib figure
f, ax = plt.subplots(figsize=(7, 3))

# Plotting individual components
axi_xbar_bar = sns.barplot(x='total', y='configuration', data=df, width=0.7, color=PULPGreen, label='AXI Xbar')
ni_dma_bar = sns.barplot(x='NI + DMA', y='configuration', data=df, width=0.7, color=PULPOrange, label='DMA')
ni_bar = sns.barplot(x='NI', y='configuration', data=df, width=0.7, color=PULPPurple, label='NI')

# Add a legend and informative axis label
ax.legend(ncol=3, loc="lower center", frameon=True)
sns.despine(left=True, bottom=True)
# Remove ticks
ax.set_yticks([])
ax.set_xticks([])

# Adding text inside each bar
for i, p in enumerate(ni_bar.patches):
    ax.text(p.get_width() - 5,  # Shift the text to the left a bit
            p.get_y() + p.get_height() / 2,  # Y position is center of the bar
            f'{p.get_width():g}',  # Text to display
            va='center', ha='right', color='white', fontweight='bold')

plt.tight_layout()
plt.savefig('../figures/dma_overhead_plot.pdf')


==> scripts/plot_params.py <==
# Copyright 2024 ETH Zurich and University of Bologna.
# Solderpad Hardware License, Version 0.51, see LICENSE for details.
# SPDX-License-Identifier: SHL-0.51
#
# Author: Tim Fischer <fischeti@iis.ee.ethz.ch>


import matplotlib.pyplot as plt

PULPRed             = '#A8322C'
PULPRedLight        = '#A8322CC8'
PULPRedVeryLight    = '#A8322C96'
PULPBlue            = '#1269B0'
PULPBlueLight       = '#1269B0C8'
PULPBlueVeryLight   = '#1269B096'
PULPGreen           = '#168638'
PULPGreenLight      = '#168638C8'
PULPGreenVeryLight  = '#16863896'
PULPOrange          = '#F29545'
PULPOrangeLight     = '#F29545C8'
PULPOrangeVeryLight = '#F2954596'
PULPPurple          = '#910569'
PULPPurpleLight     = '#910569C8'
PULPPurpleVeryLight = '#91056996'
PULPOlive           = '#48592C'
PULPOliveLight      = '#48592CC8'
PULPOliveVeryLight  = '#48592C96'
PULPMarine          = '#007996'
PULPMarineLight     = '#007996C8'
PULPMarineVeryLight = '#00799696'
PULPGray            = '#ABABAB'
PULPGrayLight       = '#ABABABC8'
PULPGrayVeryLight   = '#ABABAB96'

colors = [PULPRed, PULPBlue, PULPGreen, PULPOrange, PULPPurple]
light_colors = [PULPRedLight, PULPBlueLight, PULPGreenLight, PULPOrangeLight, PULPPurpleLight]
very_light_colors = [PULPRedVeryLight, PULPBlueVeryLight, PULPGreenVeryLight, PULPOrangeVeryLight, PULPPurpleVeryLight]

plt.rcParams["font.family"] = "CMU Sans Serif"
plt.rcParams["font.size"] = 12


==> scripts/plots.py <==
import os
import json
import argparse
from pathlib import Path
from typing import OrderedDict

import numpy as np
import os
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import seaborn as sns

from plot_params import *
import re
import pandas as pd

NUM_X = 4
NUM_Y = 8
OCCAMY_X_DIM = 8
OCCAMY_Y_DIM = 5
NUM_HBM_CHANNELS = NUM_Y
NUM_CORES_PER_CLUSTER = 9
NUM_CLUSTERS_PER_QUADRANT = 4
NUM_QUADRANTS = 6
NUM_CLUSTERS = NUM_CLUSTERS_PER_QUADRANT * NUM_QUADRANTS

NARROW_WORD_SIZE = 8
WIDE_WORD_SIZE = 64

FLOOCCAMY_DIR = Path("/scratch/fischeti/flooccamy")
OCCAMY_DIR = Path("/scratch/fischeti/occamy/target/sim")
FLOONOC_DIR = Path("/scratch/fischeti/floo_noc")

SOC_CLK_FREQ = 1e9  # 1 GHz
SOC_CLK_PERIOD = 1 / SOC_CLK_FREQ

HBM_CLOCK_FREQ = 1.8e9  # 1.8 GHz
HBM_LANES_PER_CHANNEL = 128
HBM_DDR = 2  # DDR
HBM_BW_PER_CHANNEL = (
    HBM_CLOCK_FREQ * HBM_LANES_PER_CHANNEL * HBM_DDR / 8
)  # 1.8 GHz * 128 * 2 / 8 = 57.6 GB/s
HBM_BW_TOTAL = HBM_BW_PER_CHANNEL * NUM_HBM_CHANNELS  # 57.6 GB/s * 8 = 460.8 GB/s


def run_dir(benchmark: str, direction: str, num_trans: int, trans_size: int, **_kwargs):
    """Return the simulation run directory for the given parameters."""
    return f"{benchmark}_{direction}_t{num_trans}_s{trans_size}"


def logs_dir_path(system_path: Path, **kwargs):
    """Return the logs directory for the given parameters."""
    return system_path / run_dir(**kwargs) / "logs"


def extract_dramsys_bw(transcript: Path):
    """Extract the DRAMSys bandwidth of each channel"""
    bws = []
    with open(transcript, "r") as file:
        lines = file.readlines()
        # Find the line containing the bandwidth
        for line in lines:
            if "AVG BW\\IDLE" in line:
                # Extract the percentage value from the line and convert it to float
                try:
                    percent_value = float(line.split("|")[-1].strip().replace("%", ""))
                    # Add the percentage value to the list
                    bws.append(percent_value)
                # Fail if the percentage value cannot be converted to float
                except ValueError:
                    continue
    return bws


def extract_perf_stats(directory: Path):
    """Extract the performance statistics from the *_perf.json files in the directory."""
    data = []
    harts = []
    # Loop through each file in the folder
    for file_path in directory.iterdir():
        if file_path.name.endswith("_perf.json"):
            with file_path.open("r") as file:
                data.append(json.load(file))
                harts.append(int(file_path.name.split("_")[1], 16))
    return data, harts


def extract_cycles(sections, clk_period_ns, preheat: int = 1):
    """Extract the cycles from the measurement sections of the data."""
    cycles, start, end = [], [], []
    # Only consider harts with multiple sections
    if len(sections) > 1:
        # Every second section is a measurement section
        sections = sections[1::2]
        # If preheat, skip the first sections
        if preheat:
            sections = sections[preheat:]
        cycles += [stats["cycles"] for stats in sections]
        start += [stats["tstart"] / clk_period_ns for stats in sections]
        end += [stats["tend"] / clk_period_ns for stats in sections]
    return cycles, start, end


def get_xy_coords(core_id: int):
    cluster_id = core_id // NUM_CORES_PER_CLUSTER
    x = (cluster_id) // NUM_Y
    y = (cluster_id) % NUM_Y
    return x, y


def get_occamy_coords(core_id: int, mirror_x: bool = False, mirror_y: bool = False):
    core_id = core_id - 1
    cluster_id = core_id // NUM_CORES_PER_CLUSTER
    quadrant_id = cluster_id // NUM_CLUSTERS_PER_QUADRANT
    x_base = ((quadrant_id) % 3) * 3
    y_base = ((quadrant_id) // 3) * 3
    x = x_base + (cluster_id % NUM_CLUSTERS_PER_QUADRANT) % 2
    y = y_base + (cluster_id % NUM_CLUSTERS_PER_QUADRANT) // 2
    if mirror_x:
        x = OCCAMY_X_DIM - x - 1
    if mirror_y:
        y = OCCAMY_Y_DIM - y - 1
    return x, y


def measure_cluster2cluster(data, preheat=True):
    for hart_sections in data:
        if len(hart_sections) > 1:
            sections = hart_sections[1::2]
            if preheat:
                sections = sections[1:]
            cycles = [stats["cycles"] for stats in sections]
            print(f"Got {len(cycles)} measurements:")
            print(f"Minimum cycles: {np.min(cycles)}")
            print(f"Maximum cycles: {np.max(cycles)}")
            print(f"Average cycles: {np.mean(cycles)}")
            print(f"Standard deviation: {np.std(cycles)}")
            print("\n".join(map(str, cycles)))  # Print cycle list with newlines


def measure_cluster2hbm(data, preheat=True):
    cycles = []
    for hart_sections in data:
        if len(hart_sections) > 1:
            sections = hart_sections[1::2]
            if preheat:
                sections = sections[1:]
            cycles += [stats["cycles"] for stats in sections]
    print(f"Got {len(cycles)} measurements:")
    print(f"Minimum cycles: {np.min(cycles)}")
    print(f"Maximum cycles: {np.max(cycles)}")
    print(f"Average cycles: {np.mean(cycles)}")
    print(f"Standard deviation: {np.std(cycles)}")
    print("\n".join(map(str, cycles)))  # Print cycle list with newlines


def floo_hbm_heatmap(data, harts):
    latencies = np.zeros((NUM_X, NUM_Y, NUM_HBM_CHANNELS))

    for hart_sections, hart in zip(data, harts):
        if len(hart_sections) > 1:
            sections = hart_sections[1::2]
            cycles = [stats["cycles"] for stats in sections]
            x, y = get_xy_coords(hart)
            for i, cycle in enumerate(cycles):
                latencies[x, y, i] = cycle

    fig, ax = plt.subplots()

    avg_latencies = np.mean(latencies, axis=2)

    cax = ax.matshow(avg_latencies.T, cmap="viridis", vmin=100, vmax=150, aspect=0.5)

    # Optional: Add a title to each subplot for clarity
    ax.set_title(f"Read from HBM")

    # Set ticks and labels for each subplot
    ax.set_xticks([])
    # Set ticks
    ax.set_xticks([])
    ax.set_yticks(range(NUM_Y))

    # Invert the y-axis to place channel zero at the bottom for each subplot
    ax.invert_yaxis()

    # Display the latency values as integers within each cell for each subplot
    for i in range(NUM_Y):
        for j in range(NUM_X):
            ax.text(
                j, i, f"{int(avg_latencies[j, i])}", ha="center", va="center", color="w"
            )

    # Adjust layout to prevent overlap
    plt.tight_layout()

    # Add a color bar at the right of the figure
    fig.colorbar(cax, ax=ax, orientation="vertical")

    plt.show()


def occamy_hbm_heatmap(data, harts):
    latencies = np.zeros((6 + 2, 4 + 1, NUM_HBM_CHANNELS))

    for hart_sections, hart in zip(data, harts):
        if len(hart_sections) > 1:
            sections = hart_sections[1::2]
            cycles = [stats["cycles"] for stats in sections]
            x, y = get_occamy_coords(hart)
            for i, cycle in enumerate(cycles):
                latencies[x, y, i] = cycle

    num_rows = 2
    num_cols = NUM_HBM_CHANNELS // 2
    fig, ax = plt.subplots()  # Adjust figsize as needed

    avg_latencies = np.mean(latencies, axis=2)
    data_to_plot = np.ma.masked_where(avg_latencies.T == 0, avg_latencies.T)
    cax = ax.matshow(data_to_plot, cmap="viridis", vmin=100, vmax=150)

    # Optional: Add a title to each subplot for clarity
    ax.set_title("Read from HBM")

    # Set ticks and labels for each subplot
    ax.set_xticks([])
    # Set ticks
    ax.set_xticks([])
    ax.set_yticks(
        [i / 8 * 5 for i in range(8)]
    )  # Set ticks for all channels for consistency

    # Invert the y-axis to place channel zero at the bottom for each subplot
    ax.invert_yaxis()

    # # Display the latency values as integers within each cell for each subplot
    for x in range(6 + 2):
        for y in range(4 + 1):
            if avg_latencies[x, y] != 0:
                ax.text(
                    x,
                    y,
                    f"{int(avg_latencies[x, y])}",
                    ha="center",
                    va="center",
                    color="w",
                )

    # Adjust layout to prevent overlap
    plt.tight_layout()

    # Add a color bar at the right of the figure
    fig.colorbar(cax, ax=ax, orientation="vertical")

    plt.show()

def plot_bw_heatmap(is_occamy: bool = False, preheat: int = 0):

    if is_occamy:
        bw_util_zero_load = np.zeros((OCCAMY_X_DIM, OCCAMY_Y_DIM))
        bw_util_full_load = np.zeros((OCCAMY_X_DIM, OCCAMY_Y_DIM))
        directories = OCCAMY_DIR
    else:
        bw_util_zero_load = np.zeros((NUM_X, NUM_Y))
        bw_util_full_load = np.zeros((NUM_X, NUM_Y))
        directories = FLOOCCAMY_DIR

    directories = [
        name
        for name in directories.iterdir()
        if name.is_dir() and name.name.startswith("bench_bw_from_hbm") and name.name.endswith("t32_s4096")
    ]

    for directory in directories:
        data_list, hart_list = extract_perf_stats(directory / "logs")
        is_zero_load = "zero_load" in directory.name
        is_full_load = "full_load" in directory.name
        trans_size = int(directory.name.split("_s")[-1])
        num_trans = int(directory.name.split("_t")[-1].split("_s")[0])

        for data, hart in zip(data_list, hart_list):
            if len(data) > 1:
                sections = data[1::2]
                sections = sections[preheat:]
                avg_cycles = np.mean([stats["cycles"] for stats in sections])
                bw_util = num_trans * trans_size / WIDE_WORD_SIZE / avg_cycles * 100
                hbm_bw_util = num_trans * trans_size * SOC_CLK_FREQ / avg_cycles / HBM_BW_PER_CHANNEL * 100
                if is_occamy:
                    x, y = get_occamy_coords(hart)
                else:
                    x, y = get_xy_coords(hart)

                if is_zero_load:
                    bw_util_zero_load[x, y] = hbm_bw_util
                elif is_full_load:
                    bw_util_full_load[x, y] = hbm_bw_util

    # Determine the color range
    vmin = 0
    vmax = 100

    mask_zero_load = (bw_util_zero_load.T == 0)
    mask_full_load = (bw_util_full_load.T == 0)

    # Create a figure
    fig = plt.figure(figsize=(10, 5))

    # Define the GridSpec layout with space for a shared color bar
    gs = gridspec.GridSpec(1, 3, width_ratios=[1, 1, 0.05])

    # Create the first heatmap
    ax1 = plt.subplot(gs[0])
    sns.heatmap(
        bw_util_zero_load.T,
        ax=ax1,
        cmap="viridis",
        vmin=vmin, vmax=vmax,
        annot=True,
        fmt=".0f",
        annot_kws={"size": 24},
        cbar=False,
        mask=mask_zero_load,
        linewidths=0.5
    )
    ax1.set_title("Zero-load HBM BW Util. [%]", fontsize=20)
    ax1.set_xticks([])
    ax1.set_yticks([])
    ax1.invert_yaxis()

    ax2 = plt.subplot(gs[1])
    cbar_ax = plt.subplot(gs[2])
    sns.heatmap(
        bw_util_full_load.T,
        ax=ax2,
        cmap="viridis",
        vmin=vmin, vmax=vmax,
        annot=True,
        fmt=".0f",
        annot_kws={"size": 24},
        cbar=True,
        cbar_ax=cbar_ax,
        mask=mask_full_load,
        linewidths=0.5
    )
    ax2.set_title("Full-load HBM BW Util. [%]", fontsize=20)
    ax2.set_xticks([])
    ax2.set_yticks([])
    ax2.invert_yaxis()

    # Adjust the layout
    plt.tight_layout()

    # Show the plot
    plot_name = "bw_heatmap_occamy" if is_occamy else "bw_heatmap_flooccamy"
    plt.savefig(f"../figures/{plot_name}.pdf")


def plot_lat_heatmap(is_occamy: bool = False):

    if is_occamy:
        latencies_zero_load = np.zeros((6 + 2, 4 + 1))
        latencies_full_load = np.zeros((6 + 2, 4 + 1, NUM_CORES_PER_CLUSTER))
        directories = OCCAMY_DIR
    else:
        latencies_zero_load = np.zeros((NUM_X, NUM_Y))
        latencies_full_load = np.zeros((NUM_X, NUM_Y, NUM_CORES_PER_CLUSTER))
        directories = FLOOCCAMY_DIR

    # Get all directories
    directories = [
        name
        for name in directories.iterdir()
        if name.is_dir() and name.name.startswith("bench_latency_to_tile")
    ]

    for directory in directories:
        data_list, hart_list = extract_perf_stats(directory / "logs")
        is_zero_load = "zero_load" in directory.name
        is_full_load = "full_load" in directory.name
        for data, hart in zip(data_list, hart_list):
            if len(data) > 1:
                sections = data[1::2]
                avg_cycles = np.mean([stats["cycles"] for stats in sections])
                # Subtract the move, and mcycle instructions
                avg_cycles -= 3
                if is_occamy:
                    x, y = get_occamy_coords(hart, mirror_x=True, mirror_y=True)
                else:
                    x, y = get_xy_coords(hart)
                if is_zero_load:
                    latencies_zero_load[x, y] = avg_cycles
                elif is_full_load:
                    latencies_full_load[x, y, hart % NUM_CORES_PER_CLUSTER] = avg_cycles
                else:
                    raise ValueError("Invalid measurement type")

    latencies_full_load = np.mean(latencies_full_load, axis=2)

    # Determine the color range
    vmin = 0
    vmax = 400

    # Create a figure
    fig = plt.figure(figsize=(10, 5))

    # Define the GridSpec layout with space for a shared color bar
    gs = gridspec.GridSpec(1, 3, width_ratios=[1, 1, 0.05])

    mask_zero_load = (latencies_zero_load.T == 0)
    mask_full_load = (latencies_full_load.T == 0)
    mask_idx_zero_load = np.where(latencies_zero_load == 0)
    mask_idx_full_load = np.where(latencies_full_load == 0)

    font_size_zero_load = 24
    font_size_full_load = 24

    if is_occamy:
        mask_idx_zero_load = (OCCAMY_Y_DIM-1, OCCAMY_X_DIM-1)
        mask_idx_full_load = (OCCAMY_Y_DIM-1, OCCAMY_X_DIM-1)
        mask_zero_load[mask_idx_zero_load] = True
        mask_full_load[mask_idx_full_load] = True
        font_size_zero_load = 20 if np.max(latencies_zero_load) > 100 else 24
        font_size_full_load = 20 if np.max(latencies_full_load) > 100 else 24

    # Create the first heatmap
    ax1 = plt.subplot(gs[0])
    sns.heatmap(
        latencies_zero_load.T,
        ax=ax1,
        cmap="viridis",
        vmin=vmin, vmax=vmax,
        annot=True,
        fmt=".0f",
        annot_kws={"size": font_size_zero_load},
        cbar=False,
        mask=mask_zero_load,
        linewidths=0.5
    )
    ax1.add_patch(plt.Rectangle((mask_idx_zero_load[1], mask_idx_zero_load[0]), 1, 1, fill=True, edgecolor='red', facecolor='none', hatch='/', lw=2))
    if is_occamy:
        ax1.add_patch(plt.Rectangle((0, 2), 8, 1, fill=True, facecolor='lightgrey'))
        ax1.add_patch(plt.Rectangle((2, 0), 1, 5, fill=True, facecolor='lightgrey'))
        ax1.add_patch(plt.Rectangle((5, 0), 1, 5, fill=True, facecolor='lightgrey'))
        ax1.text(4, 2.5, "interconnect", fontsize=25, ha='center', va='center')
    ax1.set_title("Zero-load latency [cycles]", fontsize=24)
    ax1.set_xticks([])
    ax1.set_yticks([])
    ax1.invert_yaxis()

    ax2 = plt.subplot(gs[1])
    cbar_ax = plt.subplot(gs[2])
    sns.heatmap(
        latencies_full_load.T,
        ax=ax2,
        cmap="viridis",
        vmin=vmin, vmax=vmax,
        annot=True,
        fmt=".0f",
        annot_kws={"size": font_size_full_load},
        cbar=True,
        cbar_ax=cbar_ax,
        mask=mask_full_load,
        linewidths=0.5
    )
    ax2.add_patch(plt.Rectangle((mask_idx_zero_load[1], mask_idx_zero_load[0]), 1, 1, fill=True, edgecolor='red', facecolor='none', hatch='/', lw=2))
    ax2.set_title("Full-load latency [cycles]", fontsize=24)
    ax2.set_xticks([])
    ax2.set_yticks([])
    ax2.invert_yaxis()

    # Adjust the layout
    plt.tight_layout()

    # Show the
    plot_name = "lat_heatmap_occamy" if is_occamy else "lat_heatmap_flooccamy"
    plt.savefig(f"../figures/{plot_name}.pdf")


def plot_hbm_bw():

    # Get all directories
    directories = [name for name in FLOOCCAMY_DIR.iterdir() if name.is_dir()]
    directories += [name for name in OCCAMY_DIR.iterdir() if name.is_dir()]

    # Filter directories that start with "bench"
    bench_directories = [
        name for name in directories if name.name.startswith("bench_bw_to_hbm") and name.name.endswith("t32_s1024")
    ]

    flooccamy_avg_1ch_read_bw, flooccamy_avg_1ch_write_bw = {}, {}
    flooccamy_avg_allch_read_bw, flooccamy_avg_allch_write_bw = {}, {}
    occamy_avg_1ch_read_bw, occamy_avg_1ch_write_bw = {}, {}
    occamy_avg_allch_read_bw, occamy_avg_allch_write_bw = {}, {}

    # Iterate through the bench directories
    for directory in bench_directories:
        trans_size = int(directory.name.split("_s")[-1])
        num_trans = int(directory.name.split("_t")[-1].split("_s")[0])
        is_flooccamy = directory.is_relative_to(FLOOCCAMY_DIR)
        clk_period_ns = 10 if is_flooccamy else 1
        is_read = "read" in directory.name
        is_single_ch = "single_channel" in directory.name
        cycles, starts, ends = {}, {}, {}
        data_list, hart_list = extract_perf_stats(directory / "logs")
        for data, hart in zip(data_list, hart_list):
            hart_cycles, hart_starts, hart_ends = extract_cycles(
                data, clk_period_ns, preheat=2
            )
            if len(hart_cycles) == 0:
                continue
            cycles[hart] = hart_cycles
            starts[hart] = hart_starts
            ends[hart] = hart_ends
        # Calculate the bandwidth in GB/s
        if is_single_ch:
            assert (
                len(cycles) == 1
            ), "Single channel measurement should only have one hart"
            bw = (
                num_trans
                * trans_size
                / (np.mean(list(cycles.values())) * SOC_CLK_PERIOD)
            )
        else:
            assert (
                len(cycles) == NUM_CLUSTERS
            ), "All channel measurement should have all harts"
            print(
                np.max(list(starts.values()), axis=0)
                - np.min(list(starts.values()), axis=0),
                "flooccamy" if is_flooccamy else "occamy",
                directory.name,
            )
            duration = np.mean(
                np.max(list(ends.values()), axis=0)
                - np.min(list(starts.values()), axis=0)
            )
            bw = (
                np.mean(num_trans * trans_size / (duration * SOC_CLK_PERIOD))
                * NUM_CLUSTERS
            )

        match (is_flooccamy, is_read, is_single_ch):
            case (True, True, True):
                flooccamy_avg_1ch_read_bw[trans_size] = bw
            case (True, False, True):
                flooccamy_avg_1ch_write_bw[trans_size] = bw
            case (False, True, True):
                occamy_avg_1ch_read_bw[trans_size] = bw
            case (False, False, True):
                occamy_avg_1ch_write_bw[trans_size] = bw
            case (True, True, False):
                flooccamy_avg_allch_read_bw[num_trans] = bw
            case (True, False, False):
                flooccamy_avg_allch_write_bw[num_trans] = bw
            case (False, True, False):
                occamy_avg_allch_read_bw[num_trans] = bw
            case (False, False, False):
                occamy_avg_allch_write_bw[num_trans] = bw

    # Sort the dictionaries by key and transform into lists
    trans_sizes = list(sorted(flooccamy_avg_1ch_read_bw.keys()))
    flooccamy_avg_1ch_read_bw = np.array(
        [flooccamy_avg_1ch_read_bw[size] for size in trans_sizes]
    )
    flooccamy_avg_1ch_write_bw = np.array(
        [flooccamy_avg_1ch_write_bw[size] for size in trans_sizes]
    )
    occamy_avg_1ch_read_bw = np.array(
        [
            occamy_avg_1ch_read_bw[size]
            for size in trans_sizes
            if size in occamy_avg_1ch_read_bw
        ]
    )
    occamy_avg_1ch_write_bw = np.array(
        [
            occamy_avg_1ch_write_bw[size]
            for size in trans_sizes
            if size in occamy_avg_1ch_write_bw
        ]
    )

    num_trans = list(sorted(flooccamy_avg_allch_read_bw.keys()))
    flooccamy_avg_allch_read_bw = np.array(
        [flooccamy_avg_allch_read_bw[trans] for trans in num_trans]
    )
    flooccamy_avg_allch_write_bw = np.array(
        [flooccamy_avg_allch_write_bw[trans] for trans in num_trans]
    )
    occamy_avg_allch_read_bw = np.array(
        [occamy_avg_allch_read_bw[trans] for trans in num_trans]
    )
    occamy_avg_allch_write_bw = np.array(
        [occamy_avg_allch_write_bw[trans] for trans in num_trans]
    )

    _, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 4))
    plt.subplots_adjust(wspace=0.5)

    xticks = range(1, len(trans_sizes) + 1)

    ax1.plot(xticks, flooccamy_avg_1ch_read_bw / 1e9, "x--", label="Flooccamy Read")
    ax1.plot(xticks, flooccamy_avg_1ch_write_bw / 1e9, "x--", label="Flooccamy Write")
    ax1.plot(xticks, occamy_avg_1ch_read_bw / 1e9, "x--", label="Occamy Read")
    ax1.plot(xticks, occamy_avg_1ch_write_bw / 1e9, "x--", label="Occamy Write")

    # Set xtick labels to actual values
    ax1.set_xticks(xticks)
    ax1.set_xticklabels([size // 1024 for size in trans_sizes])  # Convert to KB
    ax1.set_ylim(0, HBM_BW_PER_CHANNEL / 1e9)

    ax1.set_xlabel("Transfer size [KB]")
    ax1.set_ylabel("Effective BW [GB/s]")

    # Creating a twin axis for the utilization
    ax1_2 = ax1.twinx()
    ax1_2.set_ylabel("HBM BW Util [%]")
    ax1_2.set_ylim(0, 100)

    ax1.set_title("Zero-load & single-channel HBM BW")
    ax1.legend()

    xticks = range(1, len(num_trans) + 1)

    ax2.plot(xticks, flooccamy_avg_allch_read_bw / 1e9, "x--", label="Flooccamy Read")
    ax2.plot(xticks, flooccamy_avg_allch_write_bw / 1e9, "x--", label="Flooccamy Write")
    ax2.plot(xticks, occamy_avg_allch_read_bw / 1e9, "x--", label="Occamy Read")
    ax2.plot(xticks, occamy_avg_allch_write_bw / 1e9, "x--", label="Occamy Write")

    # Set xtick labels to actual values
    ax2.set_xticks(xticks)
    ax2.set_xticklabels(num_trans)
    ax2.set_ylim(0, HBM_BW_TOTAL / 1e9)

    ax2.set_xlabel("#outstanding 1KB transactions per cluster")
    ax2.set_ylabel("Effective BW [GB/s]")

    # Creating a twin axis for the utilization
    ax2_2 = ax2.twinx()
    ax2_2.set_ylabel("HBM BW Util [%]")
    ax2_2.set_ylim(0, 100)

    ax2.set_title("Full-load & all-channel HBM BW")
    ax2.legend()

    plt.savefig("../figures/hbm_bw_plot.pdf")

def plot_lat_gantt():

    # Define the tasks and durations
    tasks = [
        ("Cluster 1", 2, 'LSU to AXI', PULPRed),
        ("NI 1", 1, 'AXI to flit', PULPPurple),
        ("Router 1", 2, 'Router Hop', PULPGreen),
        ("Router 2", 2, 'Router Hop', PULPGreen),
        ("NI 2", 1, 'flit to AXI', PULPPurple),
        ("Cluster 2", 5, 'TCDM Access', PULPRed),
        ("Router 2", 2, 'Router Hop', PULPGreen),
        ("Router 1", 2, 'Router Hop', PULPGreen),
        ("NI 1", 1, 'flit to AXI', PULPPurple),
        ("Cluster 1", 4, 'AXI to LSU', PULPRed)
    ]

    # Prepare data for plotting
    bars = []
    current_time = 0
    task_positions = {}
    position_counter = 0

    for task, duration, text, color in tasks:
        if task not in task_positions:
            task_positions[task] = position_counter
            position_counter += 1
        bars.append({
            "row_label": task,
            "row_idx": task_positions[task],
            "start": current_time,
            "end": current_time + duration,
            "duration": duration,
            "text": text,
            "color": color,
        })
        current_time += duration

    # Create figure and axis
    fig, ax = plt.subplots(figsize=(6, 3.5))

    last_task = None
    handles = {}  # To store legend handles

    # Plot each task
    for i, bar in enumerate(bars):
        bar_handle = ax.barh(bar['row_label'], bar['duration'], left=bar['start'], color=bar['color'], align='center')

        # Save the handle for legend
        if bar['row_label'].split()[0] not in handles:  # Use only the first word of each task as category
            handles[bar['row_label'].split()[0]] = bar_handle

        # Add text to the plot
        text_x = bar['end'] + 0.5 if i != len(bars) - 1 else bar['start'] - 0.5
        ha = 'left' if i != len(bars) - 1 else 'right'
        ax.text(text_x, bar['row_idx'], f"{bar['text']}", va='center', ha=ha)

        if i != 0:
            ymin = min(bar['row_idx'], last_task['row_idx'])
            ymax = max(bar['row_idx'], last_task['row_idx'])
            ax.vlines(x=bar['start'], ymin=ymin - 0.5, ymax=ymax + 0.5, colors='gray', linestyles='dashed', linewidth=1)
        last_task = bar

    # Add a legend
    legend_labels = {'Cluster': PULPRed, 'NI': PULPPurple, 'Router': PULPGreen}
    ax.legend([handles['Cluster'], handles['NI'], handles['Router']], ['Cluster', 'NI', 'Router'])

    # Highlight the top three bars' background
    ax.axhspan(-0.7, 2.5, color=PULPGray, alpha=0.3)

    # Set custom y-tick positions and labels
    ax.set_yticks([1, 4])  # Positioned at the middle of each group
    ax.set_yticklabels(['Src Tile', 'Dst Tile'], rotation=90, verticalalignment='center', horizontalalignment='right')  # Custom labels rotated by 90 degrees

    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

    # Set labels
    ax.set_xlabel('Cycles')
    ax.set_xlim(0, current_time)
    ax.set_ylim(-0.7, 5.7)
    ax.set_title('Tile to Tile access latency')
    # Set ticks every integer
    ax.set_xticks(np.arange(0, current_time+1, 2))
    # Disable grid
    ax.grid(False)
    # Invert y-axis
    ax.invert_yaxis()

    plt.tight_layout()

    # Save the plot
    plt.savefig("../figures/lat_gantt.pdf")

def plot_traffic_patterns():
    # Plot the traffic patterns
    file_re = re.compile(r"(?P<pattern>\w+)_(?P<operation>read|write)_l(?P<burst_length>\d+)_r(?P<inj_ratio>\dp\d+)\.log")
    monitor_re = re.compile(
        r"# \[Monitor (?P<nw>wide|narrow)_dma_(?P<x>\d)_(?P<y>\d)\]\[(Read)\] "
        + r"Latency: (?P<latency>\d+.\d+) \+- (\d+.\d+), BW: (?P<bw>\d+.\d+) Bits/cycle, Util: (?P<util>\d+.\d+)%"
    )

    entries = []

    for logs in [FLOONOC_DIR / "logs"]:
        for log_file in logs.iterdir():
            match = file_re.match(log_file.name)
            assert match, f"Invalid log file name: {log_file.name}"
            with log_file.open("r") as file:

                pattern = match.group("pattern")
                if pattern == "bit_complement":
                    pattern = "bit-compl"
                inj_ratio = float(match.group("inj_ratio").replace("p", "."))

                for line in file:
                    monitor_match = monitor_re.search(line)
                    if monitor_match:
                        x = int(monitor_match.group("x"))
                        y = int(monitor_match.group("y"))
                        latency = float(monitor_match.group("latency"))
                        burst_length = int(match.group("burst_length"))
                        bw_util = float(monitor_match.group("util"))
                        nw = monitor_match.group("nw")

                        # Populate the dataframe
                        entries.append({
                            "pattern": pattern,
                            "nw": nw,
                            "burst_length": burst_length,
                            "transfer_size": burst_length * 64 / 1024,
                            "inj_ratio": inj_ratio,
                            "latency": latency + 7, # Add 7 cycles for cluster internal latency
                            "bw_util": bw_util,
                            "x": x,
                            "y": y
                        })

    df = pd.DataFrame(entries)

    # Filter dataframe by nw == "narrow" and burst_length > 1
    # df = df[(df["nw"] == "narrow") & (df["burst_length"] == 1)]

    # Group by pattern and injection ratio, then calculate the average latency
    df = df.groupby(["nw", "pattern", "inj_ratio", "burst_length", "transfer_size"]).agg(
        avg_lats=("latency", "mean"),
        avg_bw_util=("bw_util", "mean"),
    ).reset_index()

    # Sort the dataframe by pattern and injection ratio
    # df = df.sort_values(by=["pattern", "inj_ratio"])

    lat_df = df[(df["nw"] == "narrow") & (df["burst_length"] == 1)].sort_values(by=["pattern", "inj_ratio"])
    bw_df = df[(df["nw"] == "wide") & (df["burst_length"] > 1)].sort_values(by=["pattern", "burst_length"])

    fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(5, 4))

    # Plot bandwidth
    for i, pattern in enumerate(bw_df["pattern"].unique()):
        pattern_data = bw_df[bw_df["pattern"] == pattern]
        ax1.plot(pattern_data["transfer_size"], pattern_data["avg_bw_util"], marker='x', label=pattern, color=colors[i])

    ax1.set_xlabel("Transfer Size [kB]")
    ax1.set_ylabel("Avg. BW Util [%]")
    ax1.grid(True, which='both', linestyle='--', linewidth=0.5)
    ax1.set_xlim(0, 32)
    ax1.set_ylim(0, 100)
    ax1.set_xticks(bw_df["transfer_size"].unique())

    # Plot latency
    for i, pattern in enumerate(lat_df["pattern"].unique()):
        pattern_data = lat_df[lat_df["pattern"] == pattern]
        ax2.plot(pattern_data["inj_ratio"], pattern_data["avg_lats"], marker='x', label=pattern, color=colors[i])

    ax2.set_xlabel("Injection Ratio")
    ax2.set_ylabel("Avg. Lat. [cycles]")
    ax2.grid(True, which='both', linestyle='--', linewidth=0.5)
    ax2.set_xlim(0.0, 0.5)
    ax2.set_ylim(0, 70)


    # Add a single legend on top of the two plots
    handles, labels = ax1.get_legend_handles_labels()
    fig.legend(handles, labels, loc='upper center', ncol=len(labels))

    plt.tight_layout(rect=[0, 0, 1, 0.95])
    plt.savefig("../figures/traffic_patterns.pdf")
    plt.show()



def main():
    # Create an argument parser
    parser = argparse.ArgumentParser(description="Process performance measurements")
    parser.add_argument(
        "-d", default=Path.cwd(), help="folder containing the *_perf.json files"
    )
    parser.add_argument("-m", default="cluster2cluster", help="measurement type")
    parser.add_argument("-s", default="flooccamy", help="system type")
    args = parser.parse_args()

    if not os.listdir(args.d):
        raise FileNotFoundError(f"No files found in {args.d}")

    data = []
    harts = []
    # Loop through each file in the folder
    for filename in os.listdir(args.d):
        if filename.endswith("_perf.json"):
            file_path = os.path.join(args.d, filename)
            with open(file_path, "r") as file:
                data.append(json.load(file))
                harts.append(int(filename.split("_")[1], 16))

    match args.m:
        case "cluster2cluster":
            measure_cluster2cluster(data)
        case "cluster2hbm":
            measure_cluster2hbm(data)
        case "floo_hbm_heatmap":
            floo_hbm_heatmap(data, harts)
        case "occamy_hbm_heatmap":
            occamy_hbm_heatmap(data, harts)
        case "hbm_bw":
            plot_hbm_bw()
        case "lat_heatmap":
            plot_lat_heatmap(is_occamy=args.s == "occamy")
        case "bw_heatmap":
            plot_bw_heatmap(is_occamy=args.s == "occamy")
        case "lat_gantt":
            plot_lat_gantt()
        case "traffic_patterns":
            plot_traffic_patterns()
        case _:
            raise ValueError("Invalid measurement type")


if __name__ == "__main__":
    main()


==> scripts/run_sim.py <==
import logging
from pathlib import Path
import subprocess
import argparse
import json5
import os

FLOOCCAMY_DIR = Path("/scratch/fischeti/flooccamy")
FLOOCCAMY_BINARY = FLOOCCAMY_DIR / "sw/build/interco_bench.elf"
FLOOCCAMY_CFG_H = FLOOCCAMY_DIR / "sw/src/config.h"


OCCAMY_DIR = Path("/scratch/fischeti/occamy/target/sim")
OCCAMY_BINARY = OCCAMY_DIR / "sw/host/apps/offload/build/offload-interco_benchmark.elf"
OCCAMY_CFG_H = OCCAMY_DIR / "sw/device/apps/interco_benchmark/src/config.h"

MESH_DIR = Path("/scratch/fischeti/floo_noc")

def write_cfg_h(cfg_file: Path, params: dict):
    """Write the configuration to the flooccamy config.h file"""
    logging.info("Writing flooccamy configuration to %s", cfg_file)
    with open(cfg_file, "w", encoding="utf-8") as f:
        for k, v in params.items():
            if isinstance(v, int):
                f.write(f"#define {k.upper()} {v}\n")
            else:
                f.write(f"#define {v.upper()}\n")


def flooccamy_build_sw():
    """Build the flooccamy software"""
    logging.info("Building flooccamy software")
    subprocess.run(f"make -C {FLOOCCAMY_DIR} sw", shell=True, check=True)


def occamy_build_sw():
    """Build the occamy software"""
    logging.info("Building occamy software")
    subprocess.run(f"make -C {OCCAMY_DIR} sw", shell=True, check=True)

def mesh_build_job_files(pattern: str, num_wide: int=0, num_narrow: int=0, trans_size: int=1):
    """Generate the job files for the mesh network."""
    logging.info("Generating mesh network job files")
    subprocess.run(f"python {MESH_DIR}/util/gen_jobs.py --out_dir {MESH_DIR}/hw/test/jobs \
                   --traffic_type {pattern} --num_wide_bursts {num_wide} --wide_burst_length {trans_size} \
                    --num_narrow_bursts {num_narrow} --narrow_burst_length {trans_size}", shell=True, check=True)


def run_dir(benchmark: str, direction: str, num_trans: int, trans_size: int, **_kwargs):
    """Return the simulation run directory for the given parameters."""
    return f"{benchmark}_{direction}_t{num_trans}_s{trans_size}"

def logs_dir_path(system_path: Path, **kwargs):
    """Return the logs directory for the given parameters."""
    return system_path / run_dir(**kwargs) / "logs"


def flooccamy_run_sim(logs_dir: Path):
    """Run the flooccamy simulation."""
    logging.info("Running flooccamy simulation in %s", logs_dir)
    subprocess.run(
        f"make -C {FLOOCCAMY_DIR} LOGS_DIR={logs_dir} APP={FLOOCCAMY_BINARY} run-sim-batch",
        shell=True,
        check=True,
    )


def occamy_run_sim(logs_dir: Path):
    """Run the occamy simulation."""
    logging.info("Running occamy simulation in %s", logs_dir)
    subprocess.run(
        f"mkdir -p {logs_dir} && cd {logs_dir.parent} && {OCCAMY_DIR}/bin/occamy_top.vsim {OCCAMY_BINARY}",
        shell=True,
        check=True,
    )

def mesh_run_sim(log_file: Path, inj_ratio: float=1.0):
    """Run the mesh simulation."""
    logging.info("Running mesh simulation in %s", log_file)
    subprocess.run(f"make -C {MESH_DIR} run-sim-batch TB_DUT=tb_floo_nw_mesh JOB_NAME=mesh TRAFFIC_INJ_RATIO={inj_ratio} LOG_FILE={log_file}", shell=True, check=True)


def floocamy_gen_traces(logs_dir: Path):
    """Generate flooccamy traces."""
    logging.info("Generating flooccamy traces in %s", logs_dir)
    subprocess.run(
        f"make -C {FLOOCCAMY_DIR} LOGS_DIR={logs_dir} traces -j",
        shell=True,
        check=True,
    )


def occamy_gen_traces(logs_dir: Path):
    """Generate occamy traces."""
    logging.info("Generating occamy traces in %s", logs_dir)
    subprocess.run(f"make -C {OCCAMY_DIR} LOGS_DIR={logs_dir} traces -j", shell=True, check=True)


def clean_up(logs_dir: Path):
    """Clean up flooccamy traces and logs."""
    logging.info("Cleaning up flooccamy traces and logs in %s", logs_dir)
    for file in os.listdir(logs_dir):
        if file.endswith(".dasm"):
            os.remove(logs_dir / file)
    for file in os.listdir(logs_dir.parent):
        if file.endswith(".log") or file.endswith(".tdb"):
            os.remove(logs_dir.parent / file)


def run_sweep(cfg: dict):
    """Run a sweep of measurements."""
    for exp in cfg["experiments"]:
        for direction in exp["direction"]:
            for num_trans in exp["num_trans"]:
                for trans_size in exp["trans_size"]:
                    logging.info(
                        "Running measurements for benchmark %s, direction %s, #trans %d, size %d",
                        exp["benchmark"], direction, num_trans, trans_size)
                    match cfg["system"]:
                        case "flooccamy" | "occamy":
                            params = {
                                "benchmark": exp["benchmark"],
                                "direction": direction,
                                "num_trans": num_trans,
                                "num_iters": exp["num_iters"],
                                "trans_size": trans_size
                            }
                    match cfg["system"]:
                        case "flooccamy":
                            logs_dir = logs_dir_path(FLOOCCAMY_DIR, **params)
                            write_cfg_h(FLOOCCAMY_CFG_H, params)
                            flooccamy_build_sw()
                            flooccamy_run_sim(logs_dir)
                            floocamy_gen_traces(logs_dir)
                            clean_up(logs_dir)

                        case "occamy":
                            logs_dir = logs_dir_path(OCCAMY_DIR, **params)
                            write_cfg_h(OCCAMY_CFG_H, params)
                            occamy_build_sw()
                            occamy_run_sim(logs_dir)
                            occamy_gen_traces(logs_dir)
                            clean_up(logs_dir)

                        case "mesh":
                            log_dir = MESH_DIR / "logs"
                            os.makedirs(log_dir, exist_ok=True)
                            inj_ratio_str = f"{num_trans:.3f}".replace('.', 'p')
                            log_file = log_dir / f"{exp['benchmark']}_{direction}_l{trans_size}_r{inj_ratio_str}.log"
                            mesh_build_job_files(exp["benchmark"], exp["num_wide"], exp["num_narrow"], trans_size)
                            mesh_run_sim(log_file, num_trans)

def main():
    """Run the measurements."""

    parser = argparse.ArgumentParser(description="Run measurements")
    parser.add_argument(
        "-o",
        "--outdir",
        type=Path,
        help="Output directory",
        default=Path.cwd().parent / "measurements",
    )
    parser.add_argument(
        "-c",
        "--cfg",
        type=Path,
        help="Configuration file",
        required=True
    )

    args = parser.parse_args()
    f = open(args.cfg, "r")
    cfg = json5.load(f)

    # Log to measurements.log
    logging.basicConfig(
        filename=f"{cfg["system"]}_measurements.log",
        filemode="w",
        level=logging.INFO,
        format="%(asctime)s - %(message)s")

    run_sweep(cfg)


if __name__ == "__main__":
    main()


==> scripts/tech_scaling_plot.py <==
# Copyright 2024 ETH Zurich and University of Bologna.
# Solderpad Hardware License, Version 0.51, see LICENSE for details.
# SPDX-License-Identifier: SHL-0.51
#
# Author: Tim Fischer <fischeti@iis.ee.ethz.ch>

import matplotlib.pyplot as plt
import numpy as np

from plot_params import *

min_metal_pitches = np.array([210, 160, 115, 72, 56, 36, 36, 30, 24, 20])
num_metal_layers = np.array([8, 9, 9, 9, 13, 14, 15, 15, 17, 17])
technologies = [65, 45, 32, 22, 14, 10, 7, 5, 3, 2]
technology_labels = [f"{tech}nm" for tech in technologies]

def main():

    fig, ax1 = plt.subplots(figsize=(5, 3.5))

    ax2 = ax1.twinx()

    ax1.plot(np.arange(len(technologies)),
             min_metal_pitches,
             marker="D",
             markersize=7,
             color=PULPOrange,
             label="pitch")
    ax2.plot(np.arange(len(technologies)),
             num_metal_layers,
             marker="s",
             markersize=7,
             color=PULPBlue,
             label="#layers")

    ax1.set_xticks(np.arange(len(technologies)))
    ax1.set_xticklabels(technology_labels, rotation=60)
    ax1.set_yticks(np.arange(50, 250, 50))
    ax2.set_yticks(np.arange(8, 20, 2))

    # ax1.set_xlabel("Technology Node")
    ax1.set_ylabel("Min. Metal Pitch [nm]")
    ax2.set_ylabel("#Interconnect Metal Layers")

    ax1.xlim = (0, len(technologies)-1)
    ax2.ylim = (np.min(num_metal_layers)-1, np.max(num_metal_layers)+1)


    # Add a combined legend for ax1 and ax2
    lines, labels = ax1.get_legend_handles_labels()
    lines2, labels2 = ax2.get_legend_handles_labels()
    ax1.legend(lines + lines2, labels + labels2, loc="center right")

    plt.tight_layout()
    plt.savefig("../figures/tech_scaling_plot.pdf")



if __name__ == '__main__':
  main()

